Should we condition on the number of points when modelling spatial point patterns?

We discuss the practice of directly or indirectly assuming a model for the number of points when modelling spatial point patterns even though it is rarely possible to validate such a model in practice since most point pattern data consist of only one pattern. We therefore explore the possibility to condition on the number of points instead when fitting and validating spatial point process models. In a simulation study with different popular spatial point process models, we consider model validation using global envelope tests based on functional summary statistics. We find that conditioning on the number of points will for some functional summary statistics lead to more narrow envelopes and that it can also be useful for correcting for some conservativeness in the tests when testing composite hypothesis. However, for other functional summary statistics, it makes little or no difference to condition on the number of points. When estimating parameters in popular spatial point process models, we conclude that for mathematical and computational reasons it is convenient to assume a distribution for the number of points.

==> anc/functions.R <==
library(spatstat)
library(spatstat.utils)
library(GET)
library(pbmcapply)
library(tidyverse)

# Conditional simulation ---------------------
rLGCP_conditional <- function(N, mu, var, scale, win = owin(), model = "exp", saveLambda = FALSE){
  # This function is used for simulating a log-Gaussian Cox process conditional on the number of points.
  # N -- Number of points to condition on
  # mu, var, scale -- The parameters of the log-Gaussina Cox process. See also the spatstat function
  #                   rLGCP for more details.
  # win -- The observation window for the simulation. The default is the unit square.
  # model -- The covariance model; the default is the exponential covariance function. See also the 
  #          spatstat function rLGCP for more details.
  # saveLambda -- Logical value indicating whether to save the realisation of the random intensity.
  #
  # Example of use: rLGCP_conditional(N = 100, mu = 4.1, var = 1, scale = 0.1)
  
  repeat{
    u <- runif(1, 0, 1)
    Lambda <- attr(rLGCP(model = model, mu = mu, var = var, scale = scale, win = win), "Lambda")
    int_Lambda <- integral(Lambda)
    p_N_log <- N * log(int_Lambda) - int_Lambda - sum(log(1:N))
    if (log(u) < p_N_log){
      break
    }
  }
  
  pp <- rpoint(N, Lambda, win = win, forcewin = TRUE)
  
  if(saveLambda){
    return(list(pp = pp,
                Lambda = Lambda))
  } else {
    return(pp)
  }
}

rStrauss_cond <- local({
  
  rStrauss_cond <- function(beta, gamma, r, n, W = owin(), nsim = 1, burnin = 1000, nsave = 1,
                            nrep = burnin + (nsim) * nsave, save_Y_A = FALSE, silent = FALSE){
    # This function is used for simulating a stationary Strauss process conditional on the number of points.
    # beta, gamma, r -- Intensisity parameter, interaction parameter, and interaction radius
    #                   for the Strauus process
    # n -- The number of points to condition on.
    # W -- The observation window for the simulation. The default is the unit square.
    # nsim -- The desired number of saved iterations of the Markov chain after the burnin.
    #         Note that this argument cannot be used to get a number of indepdent simulations.
    # burnin -- An initial number of iterations of the Markov chain to be discarded from the results.
    # nsave -- How often to save an iteration after the initial burnin.
    # nrep -- The total number of iterations of the Markov chain.
    # save_Y_A -- Logical value indicating whether to save the part of the simulation in the set A where 
    #             A is the extended window without W.
    # silent -- Logical value indicating whether to print progress.
    #
    # Example of use: rStrauss_cond(beta = 200, gamma = 0.3, r = 0.05, n = 100)
    
    W_extended <- expand.owin(W, distance = 2 * r)
    W_boundary <- setminus.owin(dilation.owin(W, r), W)
    W_with_boundary <- union.owin(W, W_boundary)
    A <- setminus.owin(W_extended, W)
    A_boundary <- intersect.owin(dilation.owin(A, r), W)
    A_with_boundary <- intersect.owin(dilation.owin(A, r), W_extended)
    
    Y_W <- runifpoint(n, W)
    Y_A <- ppp(window = A)
    
    saved_Y_W <- saved_Y_A <- as.list(rep(NA, floor((nrep - burnin)/nsave)))
    list_idx <- 1
    
    new_points_W <- runifpoint(nrep, W)
    new_points_A <- runifpoint(nrep, A)
    
    U <- runif(3 * nrep)
    
    for (i in 1:nrep) {
      if (!silent){
        if (i %% 100 == 0){
          cat(i, "...")
        }
      }
      # Update Y_W
      idx <- sample(1:n, 1)
      Y_W_proposal <- Y_W
      Y_W_proposal[idx] <- new_points_W[i]
      a <- a_W(Y_W_proposal, Y_W, Y_A[W_boundary], W_with_boundary, gamma, r, idx)
      if(U[i] <= a){
        Y_W <- Y_W_proposal
      }
      
      # Update Y_A
      if (U[nrep + i] <= 0.5){
        ## Birth
        a_b <- a_A_birth(new_points_A[i], Y_A, Y_W[A_boundary], A_with_boundary, A, beta, gamma, r)
        if (U[2 * nrep + i] <= a_b){
          Y_A <- add_point(Y_A, new_points_A[i])
        }
      } else {
        ## Death
        if (npoints(Y_A) > 0){
          idx_death <- sample(1:npoints(Y_A), 1)
          a_d <- a_A_death(idx_death, Y_A, Y_W[A_boundary], A_with_boundary, A, beta, gamma, r)
          if (U[2 * nrep + i] <= a_d){
            Y_A <- Y_A[- idx_death]
          }
        }
      }
      
      # Save results
      if (i > burnin & (i - burnin) %% nsave == 0){
        saved_Y_W[[list_idx]] <- Y_W
        saved_Y_A[[list_idx]] <- Y_A
        list_idx <- list_idx + 1
      }
    }
    
    if (length(saved_Y_W) == 1){
      saved_Y_W <- saved_Y_W[[1]]
      saved_Y_A <- saved_Y_A[[1]]
    }
    
    if (save_Y_A){
      return(list(Y_W = saved_Y_W, Y_A = saved_Y_A))
    } else {
      return(saved_Y_W)
    }
  }
  
  union_ppp <- function(pp1, pp2, W){
    ppp(x = c(pp1$x, pp2$x), y = c(pp1$y, pp2$y), window = W)
  }
  
  add_point <- function(pp, point){
    ppp(x = c(pp$x, point$x), y = c(pp$y, point$y), window = Window(pp))
  }
  
  a_W <- function(proposal_W, present_W, Y_boundaryW, W_union, gamma, r, move_idx){
    common_pp <- union_ppp(proposal_W[- move_idx], Y_boundaryW, W_union)
    new_x <- proposal_W[move_idx]
    present_x <- present_W[move_idx]
    N_new <- crosspaircounts(new_x, common_pp, r)
    N_present <- crosspaircounts(present_x, common_pp, r)
    gamma ^ (N_new - N_present)
  }
  
  a_A_birth <- function(new_point, Y_A, Y_boundaryA, W_union, A, beta, gamma, r){
    Y_Awithboundary <- union_ppp(Y_A, Y_boundaryA, W_union)
    Sr <- crosspaircounts(new_point, Y_Awithboundary, r)
    n <- npoints(Y_A)
    beta * (gamma ^ Sr) * spatstat.geom::area(A) / (n + 1)
  }
  
  a_A_death <- function(idx_death, Y_A, Y_boundaryA, W_union, A, beta, gamma, r){
    Ymd_Awithboundary <- union_ppp(Y_A[- idx_death], Y_boundaryA, W_union)
    Sr <- crosspaircounts(Y_A[idx_death], Ymd_Awithboundary, r)
    n <- npoints(Y_A)
    (beta ^ (-1)) * (gamma ^ (- Sr)) * n / spatstat.geom::area(A)
  }
  
  rStrauss_cond
})

rdpp_cond <- local({
  
  rdpp_cond <- function(object, n_points, nsim = 1, ..., W = owin(), trunc = .99, parallel = FALSE, mc.cores = 1, ntry = 5){
    # This function is used for simulating a determinantal point process conditional on the number of ponts.
    # The procedure involves a truncation, which means that simulations are only approximate.
    # It is a modification of the spatstat function simulate.detpointprocfamily.
    #
    # object -- An object of class "detpointprocfamily" which defines the determinantal point process model.
    # n_points -- Number of points to condition on.
    # nsim -- Number of simulations to make.
    # W -- The observation window for the simulations. 
    # trunc -- Determines the truncation. Se the spatstat function simulate.detpointprocfamily for details.
    # parallel -- Logical value indicating whther to use parallelization when nsim > 1.
    # mc.cores -- Number of cores to use if parallel = TRUE.
    # ntry -- Because of the truncation only a finite set of eigenvalues is considered.
    #         If the algorithm for generating a proposal of the indices of the first n_points Bernoulli
    #         variables which are 1 runs out of eigenvalues before it has generated n_points indices
    #         it will stop and try again to make a proposal. ntry determines how many times it is allowed
    #         to start over because there are not enough eigenvalues to generate a proposal of exactly 
    #         npoints indices.
    # Example of use (Gaussian determinantal point process): 
    # N <- 100
    # m <- dppGauss(lambda = 100, alpha = 0.03, d = 2)
    # rdpp_cond(m, n_points = N, ntry = 1000)
    
    dim <- dim(object)
    basis <- object$basis
    
    Wowin <- W 
    W <- as.boxx(W, warn.owin = FALSE)
    r <- W$ranges
    Wscale <- as.numeric(r[2,]-r[1,])
    Wcenter <- as.numeric(colMeans(r))
    
    tmp <- dppeigen(object, trunc, Wscale)
    trunc <- tmp$trunc
    prec <- tmp$prec
    n <- length(tmp$eig)
    ord_idx <- order(tmp$eig, decreasing = TRUE)
    tmp$index <- tmp$index[ord_idx, ]
    tmp$eig <- tmp$eig[ord_idx]
    
    onesim <- function(i, win){
      index <- as.matrix(tmp$index[n_idx(tmp$eig, n_points, ntry), ])
      X <- rdpp(1, index, basis = basis, window = W, ...)
      a <- attr(X, "dpp")
      a <- c(a, list(prec = prec, trunc = trunc))
      X <- X[win]
      attr(X, "dpp") <- a
      return(X)
    }
    
    if(!parallel){
      rslt <- lapply(1:nsim, onesim, win = Wowin)
    } else {
      rslt <- mclapply(1:nsim, onesim, win = Wowin, mc.cores = mc.cores)
    }
    
    if(length(rslt) == 1){
      rslt <- rslt[[1]]
    } else {
      names(rslt) <- paste("Simulation", 1:nsim)
      rslt <- as.solist(rslt)
    }
    return(rslt)
  }
  
  n_idx <- function(eig, n_points, ntry = 5){
    n_eig <- length(eig)
    
    create_proposal <- function(){
      chosen_idx <- c(0, rep(NA, n_points))
      for (k in 1:n_points) {
        U <- runif(1)
        i <- chosen_idx[k] + 1
        if(i == n_eig){
          return("failed")
        }
        FF <- p_prev <- eig[i] / (1 - prod(1 - eig[i:n_eig]))
        while(FF < U){
          i <- i + 1
          if(i == n_eig){
            return("failed")
          }
          p <- p_prev * eig[i] * (1 - eig[i - 1]) / eig[i - 1]
          p_prev <- p
          FF <- FF + p
        }
        chosen_idx[k + 1] <- i
      }
      return(chosen_idx[-1])
    }
    
    accept <- FALSE
    while (!accept) {
      try_prop <- 0
      repeat{
        try_prop <- try_prop + 1
        i_proposal <- create_proposal()
        if(is.numeric(i_proposal) | try_prop > ntry){
          if(try_prop > ntry){
            stop("Failed to create proposal. Try to increase truncation or ntry. If this doesn't work, the given number of points is probably very unlikely under the model.")
          }
          break
        }
      }
      
      if (runif(1) <= prod(1 - eig[(i_proposal[n_points] + 1):n_eig])){
        accept <- TRUE
      }
    }
    
    return(i_proposal)
  }
  
  rdpp_cond
})

# Conditional estimation --------------------
MPLEStrauss_cond <- local({
  
  MPLEStrauss_cond <- function(X, R, ngrid = 2048, project = TRUE, mc.cores = 1){
    # This function finds the maximum pseudo likelihood estimate of the logarithm of the interaction parameter gamma
    # in a Strauss process when conditioning on the number of points. It is a modification of the spatstat
    # function exactMPLEstrauss.
    #
    # X -- The observed point pattern.
    # R -- The interaction radius of the process, which must be specified.
    # ngrid -- Grid size related to numerical approximation of integrals. See exactMPLEstrauss for more details.
    # project -- Logical value specifying whether the fitted value of gamma should be restricted to [0,1].
    # mc.cores -- Number of cores to use. If mc.cores > 1 som calculations are run in parallel.
    # Example of use:
    # X <- rStrauss(200, 0.3, 0.05)
    # MPLEStrauss_cond(X, R = 0.05)
    W <- as.owin(X)
    W_eroded <- erosion.owin(W, R)
    br <- bdist.points(X) >= R
    m <- sum(br)
    idx_eroded <- (1:npoints(X))[br]
    neighbour_count <- crosspaircounts(X, X, R) - 1
    sum_neighbours <- sum(neighbour_count[br])
    
    A_list <- mclapply(idx_eroded, s_helper, D = X, R = R, WminR = W_eroded,  ngrid = ngrid, mc.cores = mc.cores)
    
    op <- optim(log(0.5), lpl, score, method="L-BFGS-B",
                control=list(fnscale=-1),
                lower=-Inf, upper=if(project) 0 else Inf,
                A_list = A_list, sum_neighbours = sum_neighbours)
    loggamma <- op$par
    
    return(loggamma)
  }
  
  s_helper <- function(idx, D, R, ngrid, WminR){
    Z <- scanmeasure(D[- idx], R, dimyx=ngrid)
    Z <- Z[WminR, drop=FALSE]
    kcounts <- tabulate(as.vector(Z$v) + 1L) # + 1 since 0 is not counted
    pixarea <- with(Z, xstep * ystep)
    A <- kcounts * pixarea
  }
  
  lpl <- function(loggamma, A_list, sum_neighbours){
    c <- sapply(A_list, function(A){
      k_max <- length(A) - 1
      sum(A * exp(loggamma * 0:k_max))
    })
    
    return(loggamma * sum_neighbours - sum(log(c)))
  }
  
  score <- function(loggamma, A_list, sum_neighbours){
    c <- sapply(A_list, function(A){
      k_max <- length(A) - 1
      sum(A * exp(loggamma * 0:k_max))
    })
    
    c1 <- sapply(A_list, function(A){
      k_max <- length(A) - 1
      sum(A * (0:k_max) * exp(loggamma * 0:k_max))
    })
    
    return(sum_neighbours - sum(c1 / c))
  }
  
  MPLEStrauss_cond
  
})

# Functions to help with the simulation study ---------------------
# All the below functions were used and written specifically for the simulation study in this paper.
# They are not believed to be of general interest.

## Summary statistics 
myGest <- function(X, r = NULL, use_recommended_max = TRUE){
  G <- Gest(X, r = r, correction = "rs")
  rmax <- attr(G, "alim")[2]
  if(use_recommended_max){
    return(list(G = G$rs[G$r <= rmax], r = G$r[G$r <= rmax]))
  } else {
    return(list(G = G$rs, r = G$r, rmax = rmax))
  }
}	

myKest <- function(X, r = NULL, use_recommended_max = TRUE){
  K <- Kest(X, r = r, correction = "border")
  rmax <- attr(K, "alim")[2]
  
  if(use_recommended_max){
    return(list(K = K$border[K$r <= rmax], r = K$r[K$r <= rmax]))
  } else {
    return(list(K = K$border, r = K$r, rmax = rmax))
  }
}

myFest <- function(X, r = NULL, use_recommended_max = TRUE){
  F <- Fest(X, r = r, correction = "rs")
  rmax <- attr(F, "alim")[2]
  if(use_recommended_max){
    return(list(F = F$rs[F$r <= rmax], r = F$r[F$r <= rmax]))
  } else {
    return(list(F = F$rs, r = F$r, rmax = rmax))
  }
}

myJest <- function(X, r = NULL, use_recommended_max = TRUE){
  J <- Jest(X, r = r, correction = "rs")
  rmax <- attr(J, "alim")[2]
  if(use_recommended_max){
    return(list(J = J$rs[J$r <= rmax], r = J$r[J$r <= rmax]))
  } else {
    return(list(J = J$rs, r = J$r, rmax = rmax))
  }
}

## Simulation 
rStrauss_rmh <- function(beta, gamma, r, W = owin(), nsim = 1, burnin = 4000, nsave = 1,
                         nrep = burnin + (nsim) * nsave){
  mod <- list(cif="strauss", par = list(beta = beta, gamma = gamma, r = r),
              w = W)
  con <- list(p = 0, q = 0.5, nrep = nrep, nsave = nsave, nburn = burnin, track = FALSE, expand = c(distance = 2 * r))
  S <- rmh(model = mod, start = list(n.start = 0), control = con, saveinfo = FALSE, verbose = FALSE, nsim = 1)
  S_list <- attr(S, "saved")[-(1:2)]
  if (length(S_list) == 1){
    return(S_list[[1]])
  } else {
    return(S_list)
  }
}

## Global envelope helpers 
trapezoid_integral <- function(x, y) {
  dx <- diff(x)
  l <- length(y)
  my <- (y[1:(l - 1)] + y[2:l]) / 2
  sum(dx * my)
} 

sumstat_helper <- function(X, S, sims, name_S, name_sim, mc.cores = 1){
  obs <- S(X)
  S_obs <- obs[[1]]
  r <- obs$r
  
  S_sim <- mclapply(sims, S, r = obs$r, use_recommended_max = FALSE, mc.cores = mc.cores)
  S_sim <- as.matrix(as.data.frame(map(S_sim, 1)))
  idx_finite <- apply(S_sim, 1, function(row){all(is.finite(row))})
  
  cs <- create_curve_set(list(obs = S_obs[idx_finite], r = r[idx_finite], sim_m = S_sim[idx_finite, ]))
  GET <- global_envelope_test(cs)
  p <- attr(GET, "p")
  int <- trapezoid_integral(r[idx_finite], GET$hi - GET$lo)
  
  res <- list(p, int)
  names(res) <- c(str_c("p_", name_S, "_", name_sim), str_c("int_",name_S, "_", name_sim))
  
  return(res)
}

GEThelper_poisson <- function(X, true_lambda, nsim = 2500){
  fit_lambda <- intensity(X)
  N <- npoints(X)
  
  sims_poisson_fit <- rpoispp(fit_lambda, nsim = nsim, win = X$window)
  sims_poisson_true <- rpoispp(true_lambda, nsim = nsim, win = X$window)
  sims_conditional <- runifpoint(N, nsim = nsim, win = X$window)
  
  sims <- list("poisson_fit" = sims_poisson_fit, "poisson_true" = sims_poisson_true,
               "conditional" = sims_conditional)
  S <- c("K" = myKest, "F" = myFest, "G" = myGest, "J" = myJest)
  name_pairs <- expand.grid(c("K", "F", "G", "J"), c("poisson_fit", "poisson_true", "conditional"))
  
  res <- mapply(function(name1, name2){sumstat_helper(X, S[[name1]], sims[[name2]], name1, name2, mc.cores = 1)},
                name_pairs$Var1, name_pairs$Var2, SIMPLIFY = FALSE)
  res <- unlist(res)
  return(res)
}

GEThelper_LGCP <- function(X, true_mu, true_var, true_scale, mc.cores = 1, nsim = 2500){
  fit <- kppm(X, clusters = "LGCP")
  N <- npoints(X)
  
  sims_LGCP_fit <- rLGCP(mu = fit$mu, var = fit$par["sigma2"], scale = fit$par["alpha"], win = owin(), nsim = nsim, saveLambda = FALSE)
  sims_LGCP_true <- rLGCP(mu = true_mu, var = true_var, scale = true_scale, win = owin(), nsim = nsim, saveLambda = FALSE)
  sims_conditional_fit <- mclapply(1:nsim, function(i){rLGCP_conditional(N, fit$mu, fit$par["sigma2"], fit$par["alpha"], saveLambda = FALSE)},
                                   mc.cores = mc.cores)
  sims_conditional_true <- mclapply(1:nsim, function(i){rLGCP_conditional(N, true_mu, true_var, true_scale, saveLambda = FALSE)},
                                    mc.cores = mc.cores)
  
  sims <- list("LGCP_fit" = sims_LGCP_fit, "LGCP_true" = sims_LGCP_true,
               "conditional_fit" = sims_conditional_fit, "conditional_true" = sims_conditional_true)
  S <- c("K" = myKest, "F" = myFest, "G" = myGest, "J" = myJest)
  name_pairs <- expand.grid(c("K", "F", "G", "J"), c("LGCP_fit", "LGCP_true", "conditional_fit", "conditional_true"))
  
  res <- mapply(function(name1, name2){sumstat_helper(X, S[[name1]], sims[[name2]], name1, name2, mc.cores = mc.cores)},
                name_pairs$Var1, name_pairs$Var2, SIMPLIFY = FALSE)
  res <- unlist(res)
  return(res)
}

GEThelper_Strauss <- function(X, true_beta, true_gamma, true_r, mc.cores = 1, nsim = 2500){
  rr <- data.frame(r = seq(0.03, 0.07, by = 0.001))
  fit <- profilepl(rr, Strauss, X, verbose = FALSE)
  fit_par <- fit$fit$coef
  beta_fit <- exp(fit_par[1])
  gamma_fit <- exp(fit_par[2])
  r_fit <- rr[fit$iopt, ]
  N <- npoints(X)
  
  sims_Strauss_fit <- mclapply(1:2500, function(i){rStrauss_rmh(beta_fit, gamma_fit, r_fit)}, mc.cores = mc.cores)
  sims_Strauss_true <- mclapply(1:2500, function(i){rStrauss_rmh(true_beta, true_gamma, true_r)}, mc.cores = mc.cores)
  sims_conditional_fit <- mclapply(1:2500, function(i){rStrauss_cond(beta_fit, gamma_fit, r_fit, N, silent = TRUE)}, mc.cores = mc.cores)
  sims_conditional_true <- mclapply(1:2500, function(i){rStrauss_cond(true_beta, true_gamma, true_r, N, silent = TRUE)}, mc.cores = mc.cores)
  
  sims <- list("Strauss_fit" = sims_Strauss_fit, "Strauss_true" = sims_Strauss_true,
               "conditional_fit" = sims_conditional_fit, "conditional_true" = sims_conditional_true)
  S <- c("K" = myKest, "F" = myFest, "G" = myGest, "J" = myJest)
  name_pairs <- expand.grid(c("K", "F", "G", "J"), c("Strauss_fit", "Strauss_true", "conditional_fit", "conditional_true"))
  
  res <- mapply(function(name1, name2){sumstat_helper(X, S[[name1]], sims[[name2]], name1, name2, mc.cores = mc.cores)},
                name_pairs$Var1, name_pairs$Var2, SIMPLIFY = FALSE)
  res <- unlist(res)
  return(res)
}

GEThelper_dppGauss <- function(X, true_lambda, true_alpha, mc.cores = 1, nsim = 2500){
  fit <- dppm(X, dppGauss)
  N <- npoints(X)
  m_true <- dppGauss(lambda = true_lambda, alpha = true_alpha, d = 2)
  
  sims_dpp_fit <- mclapply(1:nsim, function(i){simulate(fit)}, mc.cores = mc.cores)
  sims_dpp_true <- mclapply(1:nsim, function(i){simulate(m_true)}, mc.cores = mc.cores)
  sims_conditional_fit <- mclapply(1:nsim, function(i){
    rdpp_cond(fit$fitted, n_points = N, nsim = 1, W = X$window, ntry = 1000)
  },
  mc.cores = mc.cores) 
  sims_conditional_true <- mclapply(1:nsim, function(i){
    rdpp_cond(m_true, n_points = N, nsim = 1, W = X$window, ntry = 1000)
  },
  mc.cores = mc.cores) 
  
  sims <- list("dpp_fit" = sims_dpp_fit, "dpp_true" = sims_dpp_true,
               "conditional_fit" = sims_conditional_fit, "conditional_true" = sims_conditional_true)
  S <- c("K" = myKest, "F" = myFest, "G" = myGest, "J" = myJest)
  name_pairs <- expand.grid(c("K", "F", "G", "J"), c("dpp_fit", "dpp_true", "conditional_fit", "conditional_true"))
  
  res <- mapply(function(name1, name2){sumstat_helper(X, S[[name1]], sims[[name2]], name1, name2, mc.cores = mc.cores)},
                name_pairs$Var1, name_pairs$Var2, SIMPLIFY = FALSE)
  res <- unlist(res)
  return(res)
}



==> anc/simulation_study.R <==
# This R-script contains the code used to generate the results of the simulation study in the paper.
# Necessary R-packages and functions are found in the R-script functions.R
source("functions.R")
# Poisson process -----------------------------
lambda <- 100

X_Poisson <- rpoispp(lambda, nsim = 1000)

results_Poisson <- pbmclapply(X_Poisson, GEThelper_poisson, true_lambda = lambda, nsim = 2500, mc.cores = 55)

# Log-Gaussian Cox process --------------------------------
var <- 1
scale <- 0.1
mu <- log(100) - var/2

X_LGCP <- rLGCP(mu = mu, var = var, scale = scale, win = owin(), nsim = 1000, saveLambda = FALSE)
fits <- mclapply(X_LGCP, kppm, clusters = "LGCP", mc.cores = 55)
scale_fit <- map_dbl(fits, c("par", "alpha"))
X_LGCP <- X_LGCP[scale_fit < 0.3]

results_LGCP <- pblapply(X_LGCP, GEThelper_LGCP, true_mu = mu, true_var = var, true_scale = scale, mc.cores = 55, nsim = 2500)

# Strauss process -----------------------------
# Global envelopes
beta <- 200
gamma <- 0.3
r <- 0.05

X_Strauss <- pbmclapply(1:1000, function(i){rStrauss_rmh(beta, gamma, r)}, mc.cores = 55)

results_Strauss <- pblapply(X_Strauss, GEThelper_Strauss, true_beta = beta, true_gamma = gamma, true_r = r, mc.cores = 55, nsim = 2500)

# Maximum pseudo likelihood estimation
X <- pbmclapply(1:1000, function(i){rStrauss_rmh(beta, gamma[i], r)}, mc.cores = 55)

MPLE_unconditional <- pbmclapply(X, exactMPLEstrauss, R = r, mc.cores = 55)
MPLE_conditional <- pblapply(X, MPLEStrauss_cond, R = r, mc.cores = 55)

gamma_MPLE <- exp(map_dbl(MPLE_unconditional, 2))
gamma_MPLE_cond <- exp(unlist(MPLE_conditional))
mean(abs(gamma_MPLE - gamma_MPLE_cond))
max(abs(gamma_MPLE - gamma_MPLE_cond))

# Determinantal point process ---------------------------------
lambda <- 100
alpha <- 0.03
m <- dppGauss(lambda = lambda, alpha = alpha, d = 2)

X_DPP <- pbmclapply(1:1000, function(i){simulate(m)}, mc.cores = 55)
fit_list <- pblapply(X_DPP, dppm, family = dppGauss)
alpha_vec <- sapply(fit_list, function(fit){fit$fitted$fixedpar$alpha})
X_DPP <- X_DPP[alpha_vec > 0.001]

results_DPP <- pblapply(X_DPP, GEThelper_dppGauss, true_lambda = lambda, true_alpha = alpha, mc.cores = 55, nsim = 2500)

